Electron and Photon Structure Functions at Two Loops

We present a fully analytic computation of the complete electron and photon structure functions, or QED lepton parton distribution functions (PDFs) up to two-loop order. Our computation is performed using modern techniques of reduction to Master Integrals and solving them with the differential equation method. We obtain explicit expressions for the electron-in-electron, positron-in-electron, photon-in-electron, electron-in-photon, and photon-in-photon distributions at next-to-next-to-leading order (NNLO). Cross-checks against one-loop results, existing two-loop calculations, and a recent soft-collinear effective theory (SCET) analysis of the electron structure functions are presented.

==> anc/AccompanyingNotebook_arXiv2509.09618.m <==
(* ::Package:: *)

(* ::Section:: *)
(*Electron and Photon structure functions at Two Loops*)


(* ::Text:: *)
(*This notebook accompanies arXiv:2509.09618 (https://arxiv.org/abs/2509.09618 ) by M. Schnubel and R. Szafron and contains the (renormalized) electron and photon structure functions up to two-loop order. We choose to renormalize the electron and photon wavefunction as well as the charge in the \!\(TraditionalForm\`*)
(*\*OverscriptBox[\(MS\), \(_\)]\) scheme, while the electron mass \!\(TraditionalForm\`\**)
(*StyleBox["m", "TI"]\) is in the on-shell scheme. *)
(*The article details how we obtain these expressions using IBP relations to reduce the complete two-loop diagrams to set of Master integrals that are consequently solved using the method of differential equations.*)


(* ::Text:: *)
(*FeynCalc is used for the implementation because it offers multiple advantages: We use DeltaFunction[x] rather than Mathematica's own DiracDelta[x] because it can be integrated in the interval \!\(TraditionalForm\`\([\(0, 1\)\(]\)\)\) without ambiguity. Additionally, FeynCalc introduces the function PlusDistribution, that can be integrated in the desired distributional sense with the new integration command Integrate2.*)


(* ::Input:: *)
(*<<FeynCalc`;*)


(* ::Subsection::Closed:: *)
(*Structure function expressions at tree and one-loop level*)


(* ::Text:: *)
(*The structure functions obey the following expansion in the coupling constant \!\(TraditionalForm\`\[Alpha]\):*)


(* ::Input:: *)
(*fee[x_]:=fee0[x]+\[Alpha]/(2\[Pi]) fee1[x]+(\[Alpha]/(2\[Pi]))^2 fee2[x]*)
(*fbaree[x_]:=fbaree0[x]+\[Alpha]/(2\[Pi]) fbaree1[x]+(\[Alpha]/(2\[Pi]))^2 fbaree2[x]*)
(*fgammae[x_]:=fgammae0[x]+\[Alpha]/(2\[Pi]) fgammae1[x]+(\[Alpha]/(2\[Pi]))^2 fgammae2[x]*)
(*fegamma[x_]:=fegamma0[x]+\[Alpha]/(2\[Pi]) fegamma1[x]+(\[Alpha]/(2\[Pi]))^2 fegamma2[x]*)
(*fgammagamma[x_]:=fgammagamma0[x]+\[Alpha]/(2\[Pi]) fgammagamma1[x]+(\[Alpha]/(2\[Pi]))^2 fgammagamma2[x]*)


(* ::Text:: *)
(*Here and in the following, \!\(TraditionalForm\`\[Alpha]\) denotes the \!\(TraditionalForm\`*)
(*\*OverscriptBox[\(MS\), \(_\)]\) running coupling \!\(TraditionalForm\`\[Alpha](\[Mu])\). The tree level expressions are trivially*)


(* ::Input:: *)
(*fee0[x_]:=DeltaFunction[1-x]*)
(*fbaree0[x_]:=0*)
(*fgammae0[x_]:=0*)
(*fegamma0[x_]:=0*)
(*fgammagamma0[x_]:=DeltaFunction[1-x]*)


(* ::Text:: *)
(*At one-loop level, the functions read*)


(* ::Input:: *)
(*Ld[k_,x_]:=PlusDistribution[Log[x]^k/x]*)


(* ::Input:: *)
(*fee1[x_]:=DeltaFunction[1-x](2+3/2 Lm)+2(Lm-1)Ld[0,1-x]-4Ld[1,1-x]-(1+x)(Lm-2Log[1-x]-1)*)
(*fbaree1[x_]:=0*)
(*fgammae1[x_]:=(1+(1-x)^2)/x (Lm-2Log[x]-1)*)
(*fegamma1[x_]:=(x^2+(1-x)^2)Lm*)
(*fgammagamma1[x_]:=-2/3 DeltaFunction[1-x]Lm*)


(* ::Text:: *)
(*We denote the mass logarithm as Lm\!\(TraditionalForm\`\( == \(ln\) \((\**)
(*FractionBox[*)
(*SuperscriptBox["\[Mu]", "2"], *)
(*SuperscriptBox[*)
(*StyleBox["m", "TI"], "2"]])\)\)\). The e,e function fee1[x] is written in a different, but equivalent form as in the paper, because plus distributions that do not follow the structure \!\(TraditionalForm\`*)
(*SubscriptBox[*)
(*RowBox[{"[", *)
(*FractionBox[*)
(*RowBox[{*)
(*SuperscriptBox["ln", *)
(*StyleBox["k", "TI"]], "(", *)
(*StyleBox["x", "TI"], ")"}], *)
(*StyleBox["x", "TI"]], "]"}], "+"]\) are not supported in FeynCalc.*)


(* ::Subsection::Closed:: *)
(*Structure function expressions at two-loop level*)


(* ::Text:: *)
(*At two loops, the structure functions are*)


(* ::Input:: *)
(*fee2[x_]:=Lm^2 ((15-8\[Pi]^2)/24 DeltaFunction[1-x]+7/3 Ld[0,1-x]+4Ld[1,1-x]-2(1+x)Log[1-x]+(1-5x^2)/(2(1-x)) Log[x]+(2-5x-2x^2-2x^3)/(3x))+Lm((135-4\[Pi]^2-144Zeta[3])/72 DeltaFunction[1-x]+(1+12\[Pi]^2)/9 Ld[0,1-x]-34/3 Ld[1,1-x]-12Ld[2,1-x]-7/2 (1+x)Log[x]^2+6(1+x)Log[1-x]^2+(2(1+x^2))/(1-x) Log[x]Log[1-x]-(8+15x-18x^2-12x^3+8x^4)/(3x(1-x)) Log[x]+(29+5x)/3 Log[1-x]+2(1+x)PolyLog[2,x]-(36+(169+18\[Pi]^2)x-(239-18\[Pi]^2)x^2+36x^3)/(18x))+(32077/2592+\[Pi]^2/4-(5\[Pi]^4)/36-2\[Pi]^2 Log[2]+43/6 Zeta[3])DeltaFunction[1-x]-(4(13+9\[Pi]^2-108Zeta[3]))/27 Ld[0,1-x]-(4(3+2\[Pi]^2))/3 Ld[1,1-x]+12Ld[2,1-x]+8Ld[3,1-x]-(1+x)/4 Log[x]^3-4(1+x)Log[1-x]^3-(7(1+x^2))/(2(1-x)) Log[x]^2 Log[1-x]+(1+9x^2)/(2(1-x)) Log[x]Log[1-x]^2-(8-58x+179x^2-208x^3+87x^4+8x^5)/(12(1-x)^3) Log[x]^2-10Log[1-x]^2+(4+29x-38x^2+7x^3+4x^4)/(3x(1-x)) Log[x]Log[1-x]+(8(1+5x-3x^2+2x^3+x^4))/(3x(1-x)) Log[x]Log[1+x]+(-115+117x+97x^2+297x^3+351x^4-2329x^5+757x^6+1059x^7-440x^8-40x^9)/(18(1-x)^4 (1+x)^3) Log[x]-(8-21x+13x^2-(3-5x^2)\[Pi]^2)/(3(1-x)) Log[1-x]+(17+5x^2)/(1-x) PolyLog[3,x]+(8(3-x^2))/(1-x) PolyLog[3,-x]-(1-7x^2)/(1-x) PolyLog[3,1-x]+(-(( 11+3x^2)/(1-x))Log[x]-(1-7x^2)/(1-x) Log[1-x]+(4+41x-26x^2-2x^3+4x^4)/(3x(1-x)))PolyLog[2,x]+(-((4(3-x^2))/(1-x))Log[x]+(8(1+5x-3x^2+2x^3+x^4))/(3x(1-x)))PolyLog[2,-x]-1/(54x (1+x)^2 (1-x)^3) (112-(358+9\[Pi]^2-81Zeta[3])x+(100-39\[Pi]^2)x^2-6(99-8\[Pi]^2+99Zeta[3])x^3+4(302+15\[Pi]^2)x^4+(822-59\[Pi]^2+54Zeta[3])x^5-2(238+15\[Pi]^2)x^6-2(415-15\[Pi]^2-18Zeta[3])x^7+400x^8)*)


(* ::Input:: *)
(*fbaree2[x_]:=Lm^2 ((1+x)Log[x]+((1-x)(4+7x+4x^2))/(6x))+Lm((-2(1+3x+x^2))/(1+x) Log[x]^2-(4(1+x^2))/(1+x) Log[x]Log[1+x]-(4(1+x^2))/(1+x) (PolyLog[2,x]+PolyLog[2,-x])-((1-x)(8+17x+8x^2))/(3x) Log[x]-(6+(3+\[Pi]^2)x-12x^2-(3-\[Pi]^2)x^3+6x^4)/(3x(1+x)))-x/(3(1+x)) Log[x]^3+(2(1+x^2))/(1+x) Log[1+x]^3+(1+x^2)/(1+x) Log[x]^2 Log[1+x]+(3+84x+290x^2+348x^3+99x^4+8x^5)/(12(1+x)^3) Log[x]^2+(4(1+3x+x^2-12x^3-21x^4-7x^5-x^6))/(3x (1+x)^3) Log[x]Log[1-x]+(8+38x-20x^2-34x^3-8x^4)/(3x(1+x)) Log[x]Log[1+x]-(69+153x+427x^2+335x^3+40x^4)/(18(1+x)^2) Log[x]-(\[Pi]^2 (1+x^2))/(1+x) Log[1+x]+(4(1+4x+x^2))/(1+x) PolyLog[3,x]+(6+32x+6x^2)/(1+x) PolyLog[3,-x]-(12(1+x^2))/(1+x) PolyLog[3,1/(1+x)]+(-((2(1+8x+x^2))/(1+x))Log[x]+(2(4+19x-10x^2-17x^3-4x^4))/(3x (1+x)^3))(PolyLog[2,x]+PolyLog[2,-x])+1/(54x (1+x)^3) (-112-(750-45\[Pi]^2-594Zeta[3])x-12(121-7\[Pi]^2-135Zeta[3])x^2-18(32-5\[Pi]^2-114Zeta[3])x^3+12(97+9\[Pi]^2+135Zeta[3])x^4+3(442+3\[Pi]^2+198Zeta[3])x^5+400x^6)*)


(* ::Input:: *)
(*fgammae2[x_]:=Lm^2 ((2-x)/2 Log[x]+(1+(1-x)^2)/x Log[1-x]-(16-28x+11x^2)/(12x))+Lm(-((2-x)/2) Log[x]^2-(3(1+(1-x)^2))/x Log[1-x]^2+(32-32x+31x^2)/(6x) Log[x]-(20-8x+13x^2)/(3x) Log[1-x]+2(2-x)PolyLog[2,x]-(32-(5-12\[Pi]^2)x+(85-6\[Pi]^2)x^2)/(18x))+(2-x)/12 Log[x]^3-(1+(1-x)^2)/(6x) Log[1-x]^3-(4(1+(1-x)^2))/x Log[x]Log[1-x]^2+(12+23x)/24 Log[x]^2-(96-190x+118x^2-41x^3)/(12x^2) Log[1-x]^2+(8(2-x)^3)/(3x^2) Log[1-x]Log[2-x]-(32-48x+12x^2+7x^3)/(6x^2) Log[x]Log[1-x]-(320-(335+40\[Pi]^2)x+(231+20\[Pi]^2)x^2)/(60x) Log[x]+(256-640x-400x^2+(1320+120\[Pi]^2)x^3-(1440+120\[Pi]^2)x^4+(819+60\[Pi]^2)x^5)/(90x^4) Log[1-x]-2(2-x)PolyLog[3,x]+(8(1+(1-x)^2))/x PolyLog[3,1-x]+(16(1+(1-x)^2))/x PolyLog[3,-1+x]+(-(2-x)Log[x]+4(1-x)Log[1-x]-(32-48x+36x^2-13x^3)/(6x^2))PolyLog[2,x]-(8(1+(1-x)^2))/x PolyLog[2,1-x]+(-((8(1+(1-x)^2))/x)Log[1-x]+(8(2-x)^3)/(3x^2))PolyLog[2,-1+x]+(1536-192(16-5\[Pi]^2)x+32(41-45\[Pi]^2+135Zeta[3])x^2-4(79-180\[Pi]^2+540Zeta[3])x^3-5(401+18\[Pi]^2-216Zeta[3])x^4)/(540x^3)*)


(* ::Input:: *)
(*fegamma2[x_]:=Lm^2 ((x^2+(1-x)^2)Log[1-x]-1/2 (1-2x+4x^2)Log[x]-11/12+7/3 x-4/3 x^2)+Lm((x^2+(1-x)^2)(Log[1-x]^2-2Log[x]Log[1-x])+1/2 (1-2x+4x^2)Log[x]^2+1/2 (3-4x+8x^2)Log[x]+4x(1-x)Log[1-x]+7-\[Pi]^2/3-(29/2-(2\[Pi]^2)/3)x+(10-(2\[Pi]^2)/3)x^2)+1/12 (1-2x+4x^2)Log[x]^3+1/6 (x^2+(1-x)^2)(Log[1-x]^3-3Log[x]Log[1-x]^2)-1/2 (3-6x+2x^2)Log[x]^2 Log[1-x]-1/8 (1+12x-20x^2)Log[x]^2+1/2 (1+2x-3x^2)Log[1-x]^2-(1+6x-3x^2)Log[x]Log[1-x]-(2-\[Pi]^2/12+(9/4+\[Pi]^2/6)x+(6+\[Pi]^2/3)x^2)Log[x]+(\[Pi]^2/6-(13/2+\[Pi]^2/3)x+(6+\[Pi]^2/3)x^2)Log[1-x]+(3-6x+2x^2)PolyLog[3,x]+(x^2+(1-x)^2)PolyLog[3,1-x]-(3-6x+2x^2)Log[x]PolyLog[2,x]-((1-2x)Log[x]+(x^2+(1-x)^2)Log[1-x]+1/2+12x-8x^2)PolyLog[2,1-x]+13/4-\[Pi]^2/8-2Zeta[3]-(41/4-(7\[Pi]^2)/6-4Zeta[3])x+(10-(5\[Pi]^2)/6)x^2*)


(* ::Input:: *)
(*fgammagamma2[x_]:=Lm^2 (4/9 DeltaFunction[1-x]+2(1+x)Log[x]+((1-x)(4+7x+4x^2))/(3x))+Lm(-2(1+x)Log[x]^2-2(3+5x)Log[x]+(4(1-x)(1-11x-5x^2))/(3x)-DeltaFunction[1-x])+1/3 (1+x)Log[x]^3+1/2 (3+5x)Log[x]^2+(8+\[Pi]^2/3+(12+\[Pi]^2/3)x)Log[x]-((1-x)(36-4\[Pi]^2-(324+7\[Pi]^2)x-(108+4\[Pi]^2)x^2))/(18x)+-(15/4)DeltaFunction[1-x]*)

